On gamma_5 in higher-order QCD calculations and the NNLO evolution of the polarized valence distribution

We discuss the prescription for the Dirac matrix gamma_5 in dimensional regularization used in most second- and third-order QCD calculations of collider cross sections. We provide an alternative implementation of this approach that avoids the use of an explicit form of gamma_5 and of its (anti-) commutation relations in the most important case of no more than one gamma_5 in each fermion trace. This treatment is checked by computing the third-order corrections to the structure functions F_2 and g_1 in charged-current deep-inelastic scattering with axial-vector couplings to the W-bosons. We derive the so far unknown third-order helicity-difference splitting function Delta P_ns^(2)s that contributes to the next-to-next-to-leading order (NNLO) evolution of the polarized valence quark distribution of the nucleon. This function is negligible at momentum fractions x >~ 0.3 but relevant at x << 1.

==> dPns2S.h <==
* -----------------------------------------------------------------------------
*
*      S. Moch, J. Vermaseren and A. Vogt,
*      On ... and the NNLO evolution of the polarized valence distribution
*      DESY 15-061, NIKHEF 15-018, LTP 1042 (June 2015)
*
*
*    The helicity-difference NNLO splitting function  DeltaP_ns^(2)s 
*    in Mellin space (even N) and x-space as given in Eqs. (24) and (25)
*    of the article.  The expansion parameter is  a_s = alpha_s/(4 pi).
*
*    Notations: S(R(m1,...,mk),N) denotes harmonic sums, den(x) = 1/x,
*     H(R(m1,...,mk),x) denotes harmonic polylogarithms, z`i' = Zeta(`i'). 
*     [dabc^2/n] = 5/18 for QCD, here (note the discussion below Eq. (30)), 
*     nf = number of effectively massless flavours.
*
* -----------------------------------------------------------------------------
*
  L dPns2S = 
         theta( - 2 + N)*nf*[dabc^2/n] * ( 576*S(R(-3),1 + N)*den(1 + N) + 128
         *S(R(-3),1 + N)*den(1 + N)^2 - 576*S(R(-3),N)*den(N) + 128*S(R(-3),N)
         *den(N)^2 - 256*S(R(-2),1 + N)*den(1 + N) + 576*S(R(-2),1 + N)*den(1
          + N)^2 + 128*S(R(-2),1 + N)*den(1 + N)^3 + 256*S(R(-2),N)*den(N) -
         128*S(R(-2),N)*den(N)^2 + 128*S(R(-2),N)*den(N)^3 - 512*S(R(-2,1),1
          + N)*den(1 + N) + 512*S(R(-2,1),N)*den(N) - 384*S(R(1),1 + N)*den(1
          + N) - 128*S(R(1),1 + N)*den(1 + N)^2 - 608*S(R(1),1 + N)*den(1 + N)
         ^3 - 192*S(R(1),1 + N)*den(1 + N)^4 + 384*S(R(1),N)*den(N) - 160*S(R(
         1),N)*den(N)^2 + 96*S(R(1),N)*den(N)^3 - 192*S(R(1),N)*den(N)^4 - 640
         *S(R(1,-2),1 + N)*den(1 + N) - 256*S(R(1,-2),1 + N)*den(1 + N)^2 +
         640*S(R(1,-2),N)*den(N) - 256*S(R(1,-2),N)*den(N)^2 + 32*S(R(3),1 + N
         )*den(1 + N) + 64*S(R(3),1 + N)*den(1 + N)^2 - 32*S(R(3),N)*den(N) +
         64*S(R(3),N)*den(N)^2 + 384*den(1 + N)^2 - 128*den(1 + N)^3 + 576*
         den(1 + N)^4 + 128*den(1 + N)^5 + 16*den(N)^2 );
*
 L  dPns2Sx =
       + nf*[dabc^2/n] * (  - 160*z2 + 128*z2*x + 160*z2^2 + 96*z2^2*x + 96*z3
          + 1408*z3*x + 128*H(R(-3,0),x) - 128*H(R(-3,0),x)*x - 128*H(R(-2),x)
         *z2 + 128*H(R(-2),x)*z2*x - 256*H(R(-2,-1,0),x) + 256*H(R(-2,-1,0),x)
         *x + 128*H(R(-2,0),x) + 576*H(R(-2,0),x)*x + 128*H(R(-2,0,0),x) - 128
         *H(R(-2,0,0),x)*x - 832*H(R(-1),x)*z2 - 832*H(R(-1),x)*z2*x - 640*H(
         R(-1,-1,0),x) - 640*H(R(-1,-1,0),x)*x + 256*H(R(-1,0),x) + 256*H(R(-1
         ,0),x)*x + 576*H(R(-1,0,0),x) + 576*H(R(-1,0,0),x)*x + 512*H(R(-1,2),
         x) + 512*H(R(-1,2),x)*x - 16*H(R(0),x) - 384*H(R(0),x)*x - 96*H(R(0),
         x)*z2 + 1184*H(R(0),x)*z2*x - 256*H(R(0),x)*z3*x - 128*H(R(0,0),x)*x
          - 192*H(R(0,0),x)*z2 - 320*H(R(0,0),x)*z2*x - 576*H(R(0,0,0),x)*x + 
         128*H(R(0,0,0,0),x)*x + 384*H(R(1),x) - 384*H(R(1),x)*x - 320*H(R(1),
         x)*z2 + 320*H(R(1),x)*z2*x - 32*H(R(1,0,0),x) + 32*H(R(1,0,0),x)*x + 
         160*H(R(2),x) + 128*H(R(2),x)*x - 128*H(R(2),x)*z2 - 128*H(R(2),x)*z2
         *x - 64*H(R(2,0,0),x) - 64*H(R(2,0,0),x)*x + 96*H(R(3),x) - 608*H(R(3
         ),x)*x + 192*H(R(4),x) + 192*H(R(4),x)*x );


==> xdPns2S.f <==
*
* ..File: xdPns2S.f  
*
*
* ..The scheme-independent NNLO splitting functions  DeltaP_ns^(2)S
*    contributing to the evolution of the polarized valence density. 
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The splitting function DeltaP_ns^(2)V for the valence evolution is 
*    obtained by adding DeltaP_ns^(2)- = P_ns^(2)+ determined in and
*    distributed with  hep-ph/0403192 = Nucl. Phys. B688 (2004) 101
* 
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt,
*              DESY 15-061, NIKHEF 15-018, LTP 1042 (June 2015)
*
*
* =====================================================================
*
       FUNCTION DPns2S (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81915 D0 )
*
* ...Colour factor d_abc*d^abn/n_c, see the discussion below Eq. (29)
*
       DABC2N = 5./18.D0
*
* ...The harmonic polylogs by Gehrmann and Remiddi to weight NW= 4
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      dPns2S =
     &   + nf*dabc2n * ( 400*z4 + 240*z4*x + 96*z3 + 1408*z3*x - 160*z2
     &     + 128*z2*x - 832*Hr1(-1)*z2 - 832*Hr1(-1)*z2*x - 16*Hr1(0)
     &     - 384*Hr1(0)*x - 256*Hr1(0)*z3*x - 96*Hr1(0)*z2 + 1184*Hr1(0
     &    )*z2*x + 384*Hr1(1) - 384*Hr1(1)*x - 320*Hr1(1)*z2 + 320*Hr1(
     &    1)*z2*x + 256*Hr2(-1,0) + 256*Hr2(-1,0)*x - 128*Hr2(0,-1)*z2
     &     + 128*Hr2(0,-1)*z2*x - 128*Hr2(0,0)*x - 192*Hr2(0,0)*z2 -
     &    320*Hr2(0,0)*z2*x + 160*Hr2(0,1) + 128*Hr2(0,1)*x - 128*Hr2(0
     &    ,1)*z2 - 128*Hr2(0,1)*z2*x - 640*Hr3(-1,-1,0) - 640*Hr3(-1,-1
     &    ,0)*x + 576*Hr3(-1,0,0) + 576*Hr3(-1,0,0)*x + 512*Hr3(-1,0,1)
     &     + 512*Hr3(-1,0,1)*x + 128*Hr3(0,-1,0) + 576*Hr3(0,-1,0)*x -
     &    576*Hr3(0,0,0)*x + 96*Hr3(0,0,1) - 608*Hr3(0,0,1)*x - 32*Hr3(
     &    1,0,0) + 32*Hr3(1,0,0)*x - 256*Hr4(0,-1,-1,0) + 256*Hr4(0,-1,
     &    -1,0)*x + 128*Hr4(0,-1,0,0) - 128*Hr4(0,-1,0,0)*x + 128*Hr4(0
     &    ,0,-1,0) - 128*Hr4(0,0,-1,0)*x + 128*Hr4(0,0,0,0)*x + 192*
     &    Hr4(0,0,0,1) + 192*Hr4(0,0,0,1)*x - 64*Hr4(0,1,0,0) - 64*Hr4(
     &    0,1,0,0)*x )
*
       RETURN
       END
*
* =================================================================av==


==> xdPns2Sp.f <==
*
* ..File: xdPns2Sp.f  
*
*
* ..Parametrization of the NNLO splitting functions  DeltaP_ns^(2)S
*    contributing to the evolution of the polarized valence density. 
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The splitting function DeltaP_ns^(2)V for the valence evolution is 
*    obtained by adding DeltaP_ns^(2)- = P_ns^(2)+ determined in and
*    distributed with  hep-ph/0403192 = Nucl. Phys. B688 (2004) 101
* 
* ..The relative accuracy of this parametrisation is about one part 
*    in a thousand or better between 10^-6 and 0.95.
*   
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt,
*              DESY 15-061, NIKHEF 15-018, LTP 1042 (June 2015)
*
*
* =====================================================================
*
       FUNCTION dPns2Sp (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
*
       L  = log (x)
       L1 = log (1.d0-x)
*
       dP2S = - 42.97* L*L - 29.29* L + 179.1 + 117.8* x - 385.5* x*x
     ,        + 75.94* x**3 + 460.8* x*L + 8.818* x*L*L + 2.681* L1   
*
       dPns2Sp = (1.-x) * nf * dP2S             
*
       RETURN
       END
*
* =================================================================av==

